Classical Gravitational Scattering at ${\cal O}(G^3)$ from Feynman Diagrams

We perform a Feynman diagram calculation of the two-loop scattering amplitude for gravitationally interacting massive particles in the classical limit. Conveniently, we are able to sidestep the most taxing diagrams by exploiting the test-particle limit in which the system is fully characterized by a particle propagating in a Schwarzschild spacetime. We assume a general choice of graviton field basis and gauge fixing that contains as a subset the well-known deDonder gauge and its various cousins. As a highly nontrivial consistency check, all gauge parameters evaporate from the final answer. Moreover, our result exactly matches that of Bern et al., here verified up to sixth post-Newtonian order while also reproducing the same unique velocity resummation at third post-Minkowksian order.

==> anc/Integrands.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    105336,       2685]
NotebookOptionsPosition[    104215,       2657]
NotebookOutlinePosition[    104551,       2672]
CellTagsIndexPosition[    104508,       2669]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["readme", "Subsubsection",ExpressionUUID->"7fa791ed-e4f3-45c4-a5b1-1a6498a08935"],

Cell[TextData[{
 "The final two loop integrands for extracting the classical 3PM potential in \
deDonder, harmonic and simplified gauges are given below.\nThey are specified \
in terms of numerators of scalar graph topologies corresponding to diagrams \
1,2,4,5,7 in Fig. 2 of the paper and below.\nIn particular we combine \
diagrams 2,2\[CloseCurlyQuote],7\[CloseCurlyQuote],7\[CloseCurlyQuote]\
\[CloseCurlyQuote] and terms in 7 that pinch a (vertical) graviton into a \
single numerator with the topology of graph 2.\nThe remainder of graph 7 has \
no graviton pinches and is treated as a numerator for the scalar graph with \
the topology of graph 7.\nLikewise, we combine diagrams 5 and 5\
\[CloseCurlyQuote] into a single numerator with the topology of graph 5.\n\
Graphs 1 and 4 are as determined directly from Feynman rules. \nThe twisted \
diagrams are given by simple relabelings, eg swapping momenta 1 <--> 4, \
taking care to also change \[Sigma].\n\nThe numerators depend on the \
variables\n\nt[a,b] = 2 p_a . p_b\nm[a] = mass of particle a\nq^2 = -(p_ 2+p_ \
3)^2\n\[Sigma] = t[1,2]/(2 m[1] m[2])\n\nwith the momenta labeled as\n\n",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnQn8HtPVx0+EBCGIWBJ70CqKokTR2JI2tlqqby0vCYLWFjS8CLE1VFBV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     "], {{0, 176}, {820, 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{674.78515625, Automatic},
   ImageSizeRaw->{820, 176},
   PlotRange->{{0, 820}, {0, 176}}]],ExpressionUUID->
  "97d6cc43-2fad-4521-9e3b-757bd20c014b"],
 "\n\nThe final integrated functions are given in Integrated.nb attached with \
this paper."
}], "Text",
 CellChangeTimes->{
  3.7934402752721786`*^9, {3.7934403163829527`*^9, 3.7934403166932163`*^9}, {
   3.793440678692226*^9, 3.79344069205405*^9}, 3.793440748887033*^9, {
   3.7934410016977053`*^9, 
   3.7934410075668097`*^9}},ExpressionUUID->"fd15c86d-4ae2-4f4c-b829-\
989e9f0efd91"]
}, Closed]],

Cell[CellGroupData[{

Cell["deDonder", "Subsubsection",ExpressionUUID->"25a5d3cf-f056-43d6-9889-5cf5db358c54"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"numD", "[", "1", "]"}], "=", 
   RowBox[{"2048", "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], " ", "+", " ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "2"}]}], " ", "-", " ", "\n", "  ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"4", ",", " ", "7"}], "]"}]}], " ", "-", " ", 
      RowBox[{"4", "*", "\[Sigma]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"m", "[", "1", "]"}], "*", 
       RowBox[{"m", "[", "2", "]"}], "*", "\n", "   ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"1", ",", " ", "5"}], "]"}], " ", "-", " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", " ", "5"}], "]"}], " ", "-", " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", " ", "7"}], "]"}], " ", "+", " ", 
         RowBox[{"t", "[", 
          RowBox[{"4", ",", " ", "7"}], "]"}]}], ")"}]}], " ", "+", " ", "\n",
       "  ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{"t", "[", 
              RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "-", " ", 
            RowBox[{"3", "*", 
             RowBox[{"t", "[", 
              RowBox[{"4", ",", " ", "7"}], "]"}]}]}], ")"}]}], " ", "+", " ",
          "\n", "    ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"3", ",", " ", "7"}], "]"}], " ", "-", " ", 
            RowBox[{"t", "[", 
             RowBox[{"4", ",", " ", "7"}], "]"}]}], ")"}], "^", "2"}], " ", 
         "+", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "-", " ", 
            RowBox[{"3", "*", 
             RowBox[{"t", "[", 
              RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
            RowBox[{"4", "*", 
             RowBox[{"t", "[", 
              RowBox[{"4", ",", " ", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numD", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1024"}], "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"m", "[", "1", "]"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", "\n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", "\[Sigma]", "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "5"}], "]"}], "^", "2"}], " ", "+", " ", 
            
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "7"}], "]"}], "^", "2"}]}], ")"}]}], " ",
          "-", " ", "\n", "    ", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", " ", "7"}], "]"}], "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"2", "*", "\[Sigma]", "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", "\n", "   ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", " ", "7"}], "]"}], " ", "+", " ", 
            RowBox[{"t", "[", 
             RowBox[{"5", ",", " ", "7"}], "]"}]}], ")"}]}], " ", "+", " ", 
         "\n", "    ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "-", " ", 
               RowBox[{"8", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
            RowBox[{"8", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], " ", "+", " ", 
               RowBox[{"18", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}]}]}], ")"}], "*", "\n", 
          "     ", 
          RowBox[{"t", "[", 
           RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "^", "3"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"6", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"8", "*", 
             RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"6", ",", " ", "7"}], "]"}]}], " ", "+", " ", "\n", "    ", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", " ", "-", " ", 
                  RowBox[{"2", "*", 
                   RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"5", ",", " ", "7"}], "]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"8", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}], " ", "-", " ", 
               RowBox[{"4", "*", 
                RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      " ", "+", " ", "\n", "  ", 
      RowBox[{
       RowBox[{"m", "[", "1", "]"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "7"}], "]"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "+", " ", 
               RowBox[{"8", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"6", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}]}]}], ")"}]}], " ", "-", " ",
          "\n", "    ", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "5"}], "]"}], "^", "2"}], " ", "+", " ", 
            
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"1", ",", " ", "7"}], "]"}], " ", "+", " ", 
               RowBox[{"t", "[", 
                RowBox[{"5", ",", " ", "7"}], "]"}]}], ")"}]}], " ", "+", " ",
             "\n", "      ", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "7"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"1", ",", " ", "7"}], "]"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"t", "[", 
                 RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", " ", "7"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numD", "[", "4", "]"}], "=", 
   RowBox[{"2048", "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], " ", "+", " ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "2"}]}], " ", "+", " ", "\n", "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"12", "*", 
          RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"1", ",", " ", "5"}], "]"}], "^", "2"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}], " ", "+", " ", 
      RowBox[{"12", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "-", " ", "\n", "  ", 
      RowBox[{"12", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"3", ",", " ", "7"}], "]"}], "^", "2"}]}], " ", "+", " ", 
      "\n", "  ", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"7", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Sigma]", "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"3", ",", " ", "7"}], "]"}]}]}], ")"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"4", ",", " ", "6"}], "]"}]}], " ", "+", " ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"4", ",", " ", "6"}], "]"}], "^", "2"}]}], " ", "+", " ", 
      "\n", "  ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"26", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"7", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
         RowBox[{"t", "[", 
          RowBox[{"4", ",", " ", "6"}], "]"}], " ", "-", " ", "\n", "    ", 
         RowBox[{"12", "*", 
          RowBox[{"\[Sigma]", "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"4", ",", " ", "6"}], "]"}]}]}], ")"}]}], " ", "-", " ", 
      RowBox[{"4", "*", "\[Sigma]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"m", "[", "1", "]"}], "*", 
       RowBox[{"m", "[", "2", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", " ", "7"}], "]"}], " ", "-", " ", "\n", "    ", 
         RowBox[{"t", "[", 
          RowBox[{"4", ",", " ", "6"}], "]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"t", "[", 
           RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numD", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1024"}], "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"m", "[", "1", "]"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", "\n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", "\[Sigma]", "*", 
       RowBox[{"m", "[", "2", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", " ", "5"}], "]"}], "^", "3"}]}], " ", "+", " ", 
         
         RowBox[{
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", " ", "5"}], "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
            RowBox[{"t", "[", 
             RowBox[{"3", ",", " ", "7"}], "]"}], " ", "-", " ", 
            RowBox[{"3", "*", 
             RowBox[{"t", "[", 
              RowBox[{"4", ",", " ", "6"}], "]"}]}]}], ")"}]}], " ", "+", " ",
          "\n", "    ", 
         RowBox[{"3", "*", 
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"4", ",", " ", "6"}], "]"}], "^", "2"}]}], " ", "-", " ", 
         
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"4", ",", " ", "6"}], "]"}], "^", "3"}]}], ")"}]}], " ", 
      "-", " ", "\n", "  ", 
      RowBox[{
       RowBox[{"m", "[", "1", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"2", ",", " ", "5"}], "]"}], " ", "+", " ", 
            RowBox[{"t", "[", 
             RowBox[{"3", ",", " ", "7"}], "]"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"2", ",", " ", "5"}], "]"}], " ", "-", " ", 
            RowBox[{"t", "[", 
             RowBox[{"3", ",", " ", "7"}], "]"}], " ", "+", " ", "\n", 
            "      ", 
            RowBox[{
             RowBox[{"\[Sigma]", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", "*", 
                RowBox[{"t", "[", 
                 RowBox[{"1", ",", " ", "5"}], "]"}]}], " ", "-", " ", 
               RowBox[{"6", "*", 
                RowBox[{"t", "[", 
                 RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
               RowBox[{"6", "*", 
                RowBox[{"t", "[", 
                 RowBox[{"3", ",", " ", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", "\n", "     ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "5"}], "]"}], "^", "2"}], " ", "+", " ", 
            
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"4", ",", " ", "6"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"4", ",", " ", "6"}], "]"}], " ", "-", " ", 
               RowBox[{"t", "[", 
                RowBox[{"5", ",", " ", "7"}], "]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"t", "[", 
                 RowBox[{"4", ",", " ", "6"}], "]"}]}], " ", "+", " ", 
               RowBox[{"t", "[", 
                RowBox[{"5", ",", " ", "7"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], " ", "+", " ", "\n", "  ", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"3", ",", " ", "7"}], "]"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"5", ",", " ", "6"}], "]"}]}], " ", "+", " ", "\n", "    ", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"4", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}], " ", "+", " ", 
      "\n", "  ", 
      RowBox[{"2", "*", "\[Sigma]", "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{"m", "[", "2", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], " ", "+", " ", 
               RowBox[{"18", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", " ", "-", " ", 
               RowBox[{"14", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"3", ",", " ", "7"}], "]"}]}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", "\n", "    ", 
         RowBox[{"2", "*", 
          RowBox[{"t", "[", 
           RowBox[{"4", ",", " ", "6"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"5", ",", " ", "6"}], "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], " ", "+", " ", 
               RowBox[{"8", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", "\n", 
            "      ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "-", " ", 
            RowBox[{"t", "[", 
             RowBox[{"3", ",", " ", "7"}], "]"}], " ", "+", " ", "\n", 
            "      ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"5", ",", " ", "6"}], "]"}], " ", "+", " ", 
               RowBox[{"3", "*", 
                RowBox[{"t", "[", 
                 RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", " ", "7"}], "]"}]}], ")"}]}], " ", "+", " ",
             "\n", "      ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Sigma]", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"3", ",", " ", "7"}], "]"}], " ", "-", " ", 
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", " ", "6"}], "]"}], " ", "+", " ", 
                  RowBox[{"4", "*", 
                   RowBox[{"t", "[", 
                    RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", " ", "7"}], "]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numD", "[", "7", "]"}], "=", 
   RowBox[{"1024", "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"q", "^", "4"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "4"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"1", ",", " ", "10"}], "]"}], "^", "4"}]}], " ", "+", " ", 
      "\n", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"2", ",", " ", "10"}], "]"}], "^", "4"}]}], " ", "+", " ", 
      RowBox[{"8", "*", 
       RowBox[{"q", "^", "2"}], "*", "\[Sigma]", "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]", "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", " ", "10"}], "]"}], "^", "2"}]}], " ", "-", " ",
          "\n", "    ", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "*", 
          RowBox[{"m", "[", "2", "]"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "10"}], "]"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "10"}], "]"}]}], " ", "+", " ", 
         RowBox[{"\[Sigma]", "*", 
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"2", ",", " ", "10"}], "]"}], "^", "2"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.793440489451579*^9, 
  3.793440493147992*^9}},ExpressionUUID->"f93facbc-c608-4720-9a6a-\
607474be4863"]
}, Closed]],

Cell[CellGroupData[{

Cell["harmonic", "Subsubsection",ExpressionUUID->"8d64bbae-edd4-4c52-b7c2-ec7eb11e5a44"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"numH", "[", "1", "]"}], "=", 
   RowBox[{"2048", "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], " ", "+", " ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "2"}]}], " ", "-", " ", "\n", "  ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"4", ",", " ", "7"}], "]"}]}], " ", "-", " ", 
      RowBox[{"4", "*", "\[Sigma]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"m", "[", "1", "]"}], "*", 
       RowBox[{"m", "[", "2", "]"}], "*", "\n", "   ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"1", ",", " ", "5"}], "]"}], " ", "-", " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", " ", "5"}], "]"}], " ", "-", " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", " ", "7"}], "]"}], " ", "+", " ", 
         RowBox[{"t", "[", 
          RowBox[{"4", ",", " ", "7"}], "]"}]}], ")"}]}], " ", "+", " ", "\n",
       "  ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{"t", "[", 
              RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "-", " ", 
            RowBox[{"3", "*", 
             RowBox[{"t", "[", 
              RowBox[{"4", ",", " ", "7"}], "]"}]}]}], ")"}]}], " ", "+", " ",
          "\n", "    ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"3", ",", " ", "7"}], "]"}], " ", "-", " ", 
            RowBox[{"t", "[", 
             RowBox[{"4", ",", " ", "7"}], "]"}]}], ")"}], "^", "2"}], " ", 
         "+", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "-", " ", 
            RowBox[{"3", "*", 
             RowBox[{"t", "[", 
              RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
            RowBox[{"4", "*", 
             RowBox[{"t", "[", 
              RowBox[{"4", ",", " ", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numH", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2048"}], "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"m", "[", "1", "]"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Sigma]", "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"1", ",", " ", "7"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", " ", "5"}], "]"}], " ", "+", " ", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", " ", "7"}], "]"}]}], ")"}]}], " ", "-", " ", 
         "\n", "    ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "7"}], "]"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"2", "*", "\[Sigma]", "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{"m", "[", "2", "]"}], "*", "\n", "   ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], " ", "+", " ", 
              RowBox[{"2", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"1", ",", " ", "7"}], "]"}], " ", "+", " ", 
              RowBox[{"t", "[", 
               RowBox[{"2", ",", " ", "5"}], "]"}]}], ")"}]}], ")"}]}], " ", 
         "+", " ", "\n", "    ", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"4", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], " ", "+", " ", 
               RowBox[{"8", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], " ", "+", " ", 
               RowBox[{"8", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}]}]}], ")"}], "*", "\n", 
          "     ", 
          RowBox[{"t", "[", 
           RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"q", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"2", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "^", "3"}], " ", "+", " ", 
         "\n", "    ", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"6", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"8", "*", 
             RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"6", ",", " ", "7"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "*", "\n", "     ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", " ", "-", " ", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"8", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}], " ", "+", " ", 
               RowBox[{"4", "*", 
                RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      " ", "+", " ", "\n", "  ", 
      RowBox[{
       RowBox[{"m", "[", "1", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{"\[Sigma]", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", " ", "7"}], "]"}], "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", "\n", "     ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"1", ",", " ", "7"}], "]"}], " ", "+", " ", 
               RowBox[{"t", "[", 
                RowBox[{"5", ",", " ", "7"}], "]"}], " ", "+", " ", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", " ", "7"}], "]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "7"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"1", ",", " ", "7"}], "]"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"t", "[", 
                 RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", "\n", 
               "        ", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", " ", "7"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numH", "[", "4", "]"}], "=", 
   RowBox[{"2048", "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], " ", "+", " ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "2"}]}], " ", "+", " ", "\n", "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"12", "*", 
          RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"1", ",", " ", "5"}], "]"}], "^", "2"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}], " ", "+", " ", 
      RowBox[{"12", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "-", " ", "\n", "  ", 
      RowBox[{"12", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"3", ",", " ", "7"}], "]"}], "^", "2"}]}], " ", "+", " ", 
      "\n", "  ", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"7", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Sigma]", "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"3", ",", " ", "7"}], "]"}]}]}], ")"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"4", ",", " ", "6"}], "]"}]}], " ", "+", " ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"4", ",", " ", "6"}], "]"}], "^", "2"}]}], " ", "+", " ", 
      "\n", "  ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"26", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"7", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
         RowBox[{"t", "[", 
          RowBox[{"4", ",", " ", "6"}], "]"}], " ", "-", " ", "\n", "    ", 
         RowBox[{"12", "*", 
          RowBox[{"\[Sigma]", "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"4", ",", " ", "6"}], "]"}]}]}], ")"}]}], " ", "-", " ", 
      RowBox[{"4", "*", "\[Sigma]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"m", "[", "1", "]"}], "*", 
       RowBox[{"m", "[", "2", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", " ", "7"}], "]"}], " ", "-", " ", "\n", "    ", 
         RowBox[{"t", "[", 
          RowBox[{"4", ",", " ", "6"}], "]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"t", "[", 
           RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numH", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2048"}], "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"m", "[", "1", "]"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", "\n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Sigma]", "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", " ", "5"}], "]"}], "^", "2"}]}], " ", "+", " ", 
         
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
            RowBox[{"t", "[", 
             RowBox[{"3", ",", " ", "7"}], "]"}], " ", "-", " ", 
            RowBox[{"3", "*", 
             RowBox[{"t", "[", 
              RowBox[{"4", ",", " ", "6"}], "]"}]}]}], ")"}]}], " ", "+", " ",
          "\n", "    ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"4", ",", " ", "6"}], "]"}], "^", "2"}]}], ")"}]}], " ", 
      "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"m", "[", "1", "]"}], "*", 
       RowBox[{"m", "[", "2", "]"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"2", ",", " ", "5"}], "]"}], " ", "+", " ", 
              RowBox[{"t", "[", 
               RowBox[{"3", ",", " ", "7"}], "]"}]}], ")"}]}], ")"}]}], " ", 
         "+", " ", "\n", "    ", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", " ", "5"}], "]"}], " ", "-", " ", 
            RowBox[{"t", "[", 
             RowBox[{"4", ",", " ", "6"}], "]"}], " ", "+", " ", 
            RowBox[{"t", "[", 
             RowBox[{"5", ",", " ", "7"}], "]"}]}], ")"}]}]}], ")"}]}], " ", 
      "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
       RowBox[{"m", "[", "2", "]"}], "*", "\n", "   ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}]}], " ", "+", " ", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"3", ",", " ", "7"}], "]"}], "^", "2"}]}], " ", "+", " ", 
         "\n", "    ", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"4", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], " ", "+", " ", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", " ", "6"}], "]"}]}], " ", "+", " ", 
                 RowBox[{"t", "[", 
                  RowBox[{"5", ",", " ", "7"}], "]"}]}], ")"}]}], ")"}]}], 
            " ", "-", " ", "\n", "      ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"3", ",", " ", "7"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"5", ",", " ", "6"}], "]"}]}], " ", "+", " ", "\n", 
            "      ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"5", ",", " ", "7"}], "]"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"t", "[", 
                 RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "  ", 
      RowBox[{"2", "*", "\[Sigma]", "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], " ", "+", " ", 
              RowBox[{"2", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"2", ",", " ", "5"}], "]"}], "^", "3"}], " ", "-", 
              " ", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"3", ",", " ", "7"}], "]"}], "^", "3"}], " ", "-", 
              " ", 
              RowBox[{"2", "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"4", ",", " ", "6"}], "]"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"5", ",", " ", "6"}], "]"}]}]}], ")"}]}], ")"}]}], 
         " ", "+", " ", "\n", "    ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], " ", "+", " ", 
            RowBox[{"8", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"2", ",", " ", "5"}], "]"}], " ", "-", " ", 
            RowBox[{"t", "[", 
             RowBox[{"3", ",", " ", "7"}], "]"}], " ", "+", " ", 
            RowBox[{"t", "[", 
             RowBox[{"4", ",", " ", "6"}], "]"}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", "\n", "    ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}]}], " ", "+", 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"3", ",", " ", "7"}], "]"}], "^", "2"}]}], " ", "+", 
            " ", "\n", "      ", 
            RowBox[{"2", "*", 
             RowBox[{
              RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", " ", "-", " ", 
                  RowBox[{"2", "*", 
                   RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{"t", "[", 
                 RowBox[{"5", ",", " ", "6"}], "]"}]}], " ", "+", " ", 
               RowBox[{"3", "*", 
                RowBox[{"t", "[", 
                 RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", " ", "7"}], "]"}], " ", "-", " ", "\n", 
               "        ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{"t", "[", 
                    RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", " ", "7"}], "]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numH", "[", "7", "]"}], "=", 
   RowBox[{"1024", "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"q", "^", "4"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "4"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"1", ",", " ", "10"}], "]"}], "^", "4"}]}], " ", "+", " ", 
      "\n", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"2", ",", " ", "10"}], "]"}], "^", "4"}]}], " ", "+", " ", 
      RowBox[{"8", "*", 
       RowBox[{"q", "^", "2"}], "*", "\[Sigma]", "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]", "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", " ", "10"}], "]"}], "^", "2"}]}], " ", "-", " ",
          "\n", "    ", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "*", 
          RowBox[{"m", "[", "2", "]"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "10"}], "]"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "10"}], "]"}]}], " ", "+", " ", 
         RowBox[{"\[Sigma]", "*", 
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"2", ",", " ", "10"}], "]"}], "^", "2"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.7934404998491783`*^9, 
  3.793440501531576*^9}},ExpressionUUID->"faa61608-d822-4e01-87c1-\
c02cae03e773"]
}, Closed]],

Cell[CellGroupData[{

Cell["simplified", "Subsubsection",ExpressionUUID->"dca4cf33-15a6-47f0-91db-133711b0056a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"numS", "[", "1", "]"}], "=", 
   RowBox[{"2048", "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], " ", "+", " ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "2"}]}], " ", "-", " ", "\n", "  ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"4", ",", " ", "7"}], "]"}]}], " ", "-", " ", 
      RowBox[{"4", "*", "\[Sigma]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"m", "[", "1", "]"}], "*", 
       RowBox[{"m", "[", "2", "]"}], "*", "\n", "   ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"1", ",", " ", "5"}], "]"}], " ", "-", " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", " ", "5"}], "]"}], " ", "-", " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", " ", "7"}], "]"}], " ", "+", " ", 
         RowBox[{"t", "[", 
          RowBox[{"4", ",", " ", "7"}], "]"}]}], ")"}]}], " ", "+", " ", "\n",
       "  ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{"t", "[", 
              RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "-", " ", 
            RowBox[{"3", "*", 
             RowBox[{"t", "[", 
              RowBox[{"4", ",", " ", "7"}], "]"}]}]}], ")"}]}], " ", "+", " ",
          "\n", "    ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"3", ",", " ", "7"}], "]"}], " ", "-", " ", 
            RowBox[{"t", "[", 
             RowBox[{"4", ",", " ", "7"}], "]"}]}], ")"}], "^", "2"}], " ", 
         "+", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "-", " ", 
            RowBox[{"3", "*", 
             RowBox[{"t", "[", 
              RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
            RowBox[{"4", "*", 
             RowBox[{"t", "[", 
              RowBox[{"4", ",", " ", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numS", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2048"}], "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"m", "[", "1", "]"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Sigma]", "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"1", ",", " ", "7"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", " ", "5"}], "]"}], " ", "+", " ", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", " ", "7"}], "]"}]}], ")"}]}], " ", "-", " ", 
         "\n", "    ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "7"}], "]"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"2", "*", "\[Sigma]", "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{"m", "[", "2", "]"}], "*", "\n", "   ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], " ", "+", " ", 
              RowBox[{"2", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"1", ",", " ", "7"}], "]"}], " ", "+", " ", 
              RowBox[{"t", "[", 
               RowBox[{"2", ",", " ", "5"}], "]"}]}], ")"}]}], ")"}]}], " ", 
         "+", " ", "\n", "    ", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"4", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], " ", "+", " ", 
               RowBox[{"8", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], " ", "+", " ", 
               RowBox[{"8", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}]}]}], ")"}], "*", "\n", 
          "     ", 
          RowBox[{"t", "[", 
           RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"q", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"2", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "^", "3"}], " ", "+", " ", 
         "\n", "    ", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"6", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"8", "*", 
             RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"6", ",", " ", "7"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "*", "\n", "     ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", " ", "-", " ", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"8", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}], " ", "+", " ", 
               RowBox[{"4", "*", 
                RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      " ", "+", " ", "\n", "  ", 
      RowBox[{
       RowBox[{"m", "[", "1", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{"\[Sigma]", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", " ", "7"}], "]"}], "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", "\n", "     ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"1", ",", " ", "7"}], "]"}], " ", "+", " ", 
               RowBox[{"t", "[", 
                RowBox[{"5", ",", " ", "7"}], "]"}], " ", "+", " ", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", " ", "7"}], "]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", " ", "7"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"1", ",", " ", "7"}], "]"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"t", "[", 
                 RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", "\n", 
               "        ", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", " ", "7"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numS", "[", "4", "]"}], "=", 
   RowBox[{"2048", "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], " ", "+", " ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "2"}]}], " ", "+", " ", "\n", "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"12", "*", 
          RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"1", ",", " ", "5"}], "]"}], "^", "2"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}], " ", "+", " ", 
      RowBox[{"12", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "-", " ", "\n", "  ", 
      RowBox[{"12", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"3", ",", " ", "7"}], "]"}], "^", "2"}]}], " ", "+", " ", 
      "\n", "  ", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"7", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Sigma]", "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"3", ",", " ", "7"}], "]"}]}]}], ")"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"4", ",", " ", "6"}], "]"}]}], " ", "+", " ", 
      RowBox[{"2", "*", 
       RowBox[{"\[Sigma]", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"4", ",", " ", "6"}], "]"}], "^", "2"}]}], " ", "+", " ", 
      "\n", "  ", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"26", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"7", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"3", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
         RowBox[{"t", "[", 
          RowBox[{"4", ",", " ", "6"}], "]"}], " ", "-", " ", "\n", "    ", 
         RowBox[{"12", "*", 
          RowBox[{"\[Sigma]", "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"4", ",", " ", "6"}], "]"}]}]}], ")"}]}], " ", "-", " ", 
      RowBox[{"4", "*", "\[Sigma]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"m", "[", "1", "]"}], "*", 
       RowBox[{"m", "[", "2", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", " ", "7"}], "]"}], " ", "-", " ", "\n", "    ", 
         RowBox[{"t", "[", 
          RowBox[{"4", ",", " ", "6"}], "]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"t", "[", 
           RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numS", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2048"}], "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"m", "[", "1", "]"}], "*", 
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", "\n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Sigma]", "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", " ", "5"}], "]"}], "^", "2"}]}], " ", "+", " ", 
         
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", " ", "5"}], "]"}]}], " ", "+", " ", 
            RowBox[{"t", "[", 
             RowBox[{"3", ",", " ", "7"}], "]"}], " ", "-", " ", 
            RowBox[{"3", "*", 
             RowBox[{"t", "[", 
              RowBox[{"4", ",", " ", "6"}], "]"}]}]}], ")"}]}], " ", "+", " ",
          "\n", "    ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"4", ",", " ", "6"}], "]"}], "^", "2"}]}], ")"}]}], " ", 
      "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"m", "[", "1", "]"}], "*", 
       RowBox[{"m", "[", "2", "]"}], "*", 
       RowBox[{"t", "[", 
        RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"2", ",", " ", "5"}], "]"}], " ", "+", " ", 
              RowBox[{"t", "[", 
               RowBox[{"3", ",", " ", "7"}], "]"}]}], ")"}]}], ")"}]}], " ", 
         "+", " ", "\n", "    ", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", " ", "5"}], "]"}], " ", "-", " ", 
            RowBox[{"t", "[", 
             RowBox[{"4", ",", " ", "6"}], "]"}], " ", "+", " ", 
            RowBox[{"t", "[", 
             RowBox[{"5", ",", " ", "7"}], "]"}]}], ")"}]}]}], ")"}]}], " ", 
      "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
       RowBox[{"m", "[", "2", "]"}], "*", "\n", "   ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}]}], " ", "+", " ", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"3", ",", " ", "7"}], "]"}], "^", "2"}]}], " ", "+", " ", 
         "\n", "    ", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"4", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], " ", "+", " ", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", " ", "6"}], "]"}]}], " ", "+", " ", 
                 RowBox[{"t", "[", 
                  RowBox[{"5", ",", " ", "7"}], "]"}]}], ")"}]}], ")"}]}], 
            " ", "-", " ", "\n", "      ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"3", ",", " ", "7"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"t", "[", 
              RowBox[{"5", ",", " ", "6"}], "]"}]}], " ", "+", " ", "\n", 
            "      ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"5", ",", " ", "7"}], "]"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"t", "[", 
                 RowBox[{"6", ",", " ", "7"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "  ", 
      RowBox[{"2", "*", "\[Sigma]", "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], " ", "+", " ", 
              RowBox[{"2", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"2", ",", " ", "5"}], "]"}], "^", "3"}], " ", "-", 
              " ", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"3", ",", " ", "7"}], "]"}], "^", "3"}], " ", "-", 
              " ", 
              RowBox[{"2", "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"4", ",", " ", "6"}], "]"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"5", ",", " ", "6"}], "]"}]}]}], ")"}]}], ")"}]}], 
         " ", "+", " ", "\n", "    ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], " ", "+", " ", 
            RowBox[{"8", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"2", ",", " ", "5"}], "]"}], " ", "-", " ", 
            RowBox[{"t", "[", 
             RowBox[{"3", ",", " ", "7"}], "]"}], " ", "+", " ", 
            RowBox[{"t", "[", 
             RowBox[{"4", ",", " ", "6"}], "]"}]}], ")"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", "\n", "    ", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "5"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"2", ",", " ", "5"}], "]"}], "^", "2"}]}], " ", "+", 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"3", ",", " ", "7"}], "]"}], "^", "2"}]}], " ", "+", 
            " ", "\n", "      ", 
            RowBox[{"2", "*", 
             RowBox[{
              RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", " ", "-", " ", 
                  RowBox[{"2", "*", 
                   RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{"t", "[", 
                 RowBox[{"5", ",", " ", "6"}], "]"}]}], " ", "+", " ", 
               RowBox[{"3", "*", 
                RowBox[{"t", "[", 
                 RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", " ", "7"}], "]"}], " ", "-", " ", "\n", 
               "        ", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{"t", "[", 
                    RowBox[{"5", ",", " ", "7"}], "]"}]}], " ", "+", " ", 
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", " ", "7"}], "]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numS", "[", "7", "]"}], "=", 
   RowBox[{"1024", "*", 
    RowBox[{"G", "^", "3"}], "*", 
    RowBox[{"Pi", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"q", "^", "4"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "4"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"1", ",", " ", "10"}], "]"}], "^", "4"}]}], " ", "+", " ", 
      "\n", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"2", ",", " ", "10"}], "]"}], "^", "4"}]}], " ", "+", " ", 
      RowBox[{"8", "*", 
       RowBox[{"q", "^", "2"}], "*", "\[Sigma]", "*", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]", "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", " ", "10"}], "]"}], "^", "2"}]}], " ", "-", " ",
          "\n", "    ", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "*", 
          RowBox[{"m", "[", "2", "]"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"1", ",", " ", "10"}], "]"}], "*", 
          RowBox[{"t", "[", 
           RowBox[{"2", ",", " ", "10"}], "]"}]}], " ", "+", " ", 
         RowBox[{"\[Sigma]", "*", 
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"2", ",", " ", "10"}], "]"}], "^", "2"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.79344050730855*^9, 
  3.793440509208116*^9}},ExpressionUUID->"fcbd0368-34ba-4374-97ac-\
385043afd6e0"]
}, Closed]]
},
WindowSize->{848, 587},
WindowMargins->{{Automatic, 5}, {Automatic, 23}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 86, 0, 45, "Subsubsection",ExpressionUUID->"7fa791ed-e4f3-45c4-a5b1-1a6498a08935"],
Cell[669, 24, 18715, 311, 686, "Text",ExpressionUUID->"fd15c86d-4ae2-4f4c-b829-989e9f0efd91"]
}, Closed]],
Cell[CellGroupData[{
Cell[19421, 340, 88, 0, 37, "Subsubsection",ExpressionUUID->"25a5d3cf-f056-43d6-9889-5cf5db358c54"],
Cell[19512, 342, 28022, 760, 756, "Code",ExpressionUUID->"f93facbc-c608-4720-9a6a-607474be4863"]
}, Closed]],
Cell[CellGroupData[{
Cell[47571, 1107, 88, 0, 37, "Subsubsection",ExpressionUUID->"8d64bbae-edd4-4c52-b7c2-ec7eb11e5a44"],
Cell[47662, 1109, 28205, 769, 756, "Code",ExpressionUUID->"faa61608-d822-4e01-87c1-c02cae03e773"]
}, Closed]],
Cell[CellGroupData[{
Cell[75904, 1883, 90, 0, 37, "Subsubsection",ExpressionUUID->"dca4cf33-15a6-47f0-91db-133711b0056a"],
Cell[75997, 1885, 28202, 769, 756, "Code",ExpressionUUID->"fcbd0368-34ba-4374-97ac-385043afd6e0"]
}, Closed]]
}
]
*)



==> anc/Integrated.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    766374,      17619]
NotebookOptionsPosition[    765237,      17591]
NotebookOutlinePosition[    765574,      17606]
CellTagsIndexPosition[    765531,      17603]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["readme", "Subsubsection",ExpressionUUID->"29c7a69c-6561-4a54-a5c0-599485cb274d"],

Cell["\<\
The final integrated two loop amplitudes for extracting the classical 3PM \
potential in deDonder, harmonic and simplified gauges are given below up to \
6PN. We have omitted a factor of log[q]. They are functions of

E[a] = energy of particle a
m[a] = mass of particle a
p = center of mass momentum
\[Sigma] = (E[1]E[2]+p^2)/(m[1]m[2])

The format is  \
{{graph1,graph1b},{graph2,graph2b},{graph4,graph4b},graph5,{graph7,graph7b}}  \
where graphXb is the contribution from the nonplanar, twisted version of \
graphX.

The integrands can be found in Integrands.nb attached with this paper.\
\>", "Text",
 CellChangeTimes->{
  3.7934402752721786`*^9, {3.7934403163829527`*^9, 3.7934403166932163`*^9}, {
   3.793440554109964*^9, 3.793440653973922*^9}, {3.79344070749896*^9, 
   3.793440745633889*^9}, {3.793440905445696*^9, 3.793441012386775*^9}, {
   3.793442785597466*^9, 3.793442789960527*^9}, {3.793540515197806*^9, 
   3.7935405442145233`*^9}, {3.7935407431744413`*^9, 
   3.7935407436649313`*^9}},ExpressionUUID->"802ea981-f6ca-46fd-8863-\
edda4aa8ea49"]
}, Open  ]],

Cell[CellGroupData[{

Cell["deDonder", "Subsubsection",
 CellChangeTimes->{{3.7934407791993437`*^9, 
  3.793440780714941*^9}},ExpressionUUID->"507a8c47-6125-4b43-8750-\
b07a1410f3c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"outD", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"165", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"70", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"15", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1953", "*", "\[Sigma]", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"m", "[", "2", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "+", 
                 RowBox[{"64", "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"98", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "-", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"84", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1737", "*", "\[Sigma]", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"m", "[", "2", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}],
                     "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}], ")"}]}], "+", 
                 RowBox[{"128", "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"42", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "10"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"72", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}], ",", 
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "2"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "4"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "+", 
                RowBox[{"5", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "6"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"15", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "+", 
                RowBox[{"7", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "8"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"21", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}]}],
                 "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
                "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "10"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "64"}], "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
                "-", 
                RowBox[{"16", "*", "\[Sigma]", "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}],
                 "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "-", 
                    RowBox[{"3", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}]}],
                   ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"128", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "3"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}],
                 "+", 
                RowBox[{
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"128", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "3"}]}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "-", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}]}],
                     ")"}]}], "+", 
                   RowBox[{"32", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "3"}]}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"32", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "3"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"31", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "3"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "+", 
                    RowBox[{"4", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"512", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "3"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"66", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"51", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"19", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"128", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{"30", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20"}], "+", 
                    RowBox[{"47", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"128", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "3"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "-", 
                    RowBox[{"12", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"180", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2048", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "8"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "-", 
                    RowBox[{"7", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "-", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "-", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2048", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"7", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}]}], ")"}]}], "+", 
                   RowBox[{"35", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"279", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"151", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"87", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"2560", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "10"}]}], "+", 
                    RowBox[{"21", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"63", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"512", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "3"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"9", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}], "-", 
                    RowBox[{"20", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"1680", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8192", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "10"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "-", 
                    RowBox[{"9", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"9", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "-", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "-", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                   RowBox[{"28", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8192", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{"9", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"9", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}]}], ")"}]}], "+", 
                   RowBox[{"63", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1158", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1615", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"1103", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"14336", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "12"}]}], "+", 
                    RowBox[{"36", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}],
                     "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}], "+", 
                    RowBox[{"9", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}],
                     "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "34"}], "+", 
                    RowBox[{"79", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2048", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "28"}], "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{"9", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"9", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"12096", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}], ",", 
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}]}], 
                "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"\[Sigma]", "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                  ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}],
                 "+", 
                RowBox[{
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], ")"}]}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "+", 
                    RowBox[{"4", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}],
                    "+", 
                   RowBox[{"4", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], ")"}]}], "-", 
                    RowBox[{"12", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"20", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"45", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "+", 
                    RowBox[{"8", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "+", 
                    RowBox[{"3", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"4", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"35", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}],
                    "+", 
                   RowBox[{"4", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"9", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"9", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}], ")"}]}], "-", 
                    RowBox[{"20", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"5", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"14", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"14", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"105", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "+", 
                    RowBox[{"12", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "+", 
                    RowBox[{"5", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"8", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"3", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"4", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "-", 
                   RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"28", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"63", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}],
                    "+", 
                   RowBox[{"4", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "6"}]}], "-", 
                    RowBox[{"12", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"16", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{"12", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "28"}], "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "6"}]}], "-", 
                    RowBox[{"12", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"16", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{"12", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"7", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"18", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"189", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], ")"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"165", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "+", 
                RowBox[{"16", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"15", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1953", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "+", 
                RowBox[{"128", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "8"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"168", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1536"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                RowBox[{"19200", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "-", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
                "-", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
                "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}],
                 "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}],
                 "-", 
                RowBox[{"1536", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}],
                 "+", 
                RowBox[{"19200", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}],
                 "+", 
                RowBox[{"1737", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}],
                    "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"144", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}], ",", 
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "2"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "4"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"70", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "+", 
                RowBox[{"5", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "6"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"15", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"98", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "+", 
                RowBox[{"7", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "8"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"21", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"42", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}]}],
                 "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
                "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "10"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"SeriesData", "[", 
      RowBox[{"p", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
              RowBox[{"\[Sigma]", "*", 
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}]}],
              ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
           ")"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{"m", "[", "1", "]"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                   "^", "2"}]}], "-", 
                 RowBox[{"3", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"\[Sigma]", "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                   "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"18", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"9", "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
           ")"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{"m", "[", "1", "]"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"60", "*", "\[Sigma]", "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}]}], 
              "+", 
              RowBox[{"120", "*", "\[Sigma]", "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                  RowBox[{"m", "[", "1", "]"}]}], "+", 
                 RowBox[{"\[Sigma]", "*", 
                  RowBox[{"(", 
                   RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
              "+", 
              RowBox[{"3", "*", 
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"30", "*", "\[Sigma]", "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"m", "[", "2", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"20", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"45", "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
           ")"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{"m", "[", "1", "]"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"210", "*", "\[Sigma]", "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}]}], 
              "+", 
              RowBox[{"420", "*", "\[Sigma]", "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                  RowBox[{"m", "[", "1", "]"}]}], "+", 
                 RowBox[{"\[Sigma]", "*", 
                  RowBox[{"(", 
                   RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
              "+", 
              RowBox[{"5", "*", 
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"42", "*", "\[Sigma]", "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"m", "[", "2", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"42", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"105", "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
           ")"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{"m", "[", "1", "]"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"504", "*", "\[Sigma]", "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}]}], 
              "+", 
              RowBox[{"1008", "*", "\[Sigma]", "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], 
               "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
              RowBox[{"7", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                  RowBox[{"m", "[", "1", "]"}]}], "+", 
                 RowBox[{"\[Sigma]", "*", 
                  RowBox[{"(", 
                   RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
              "+", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"12", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"12", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"12", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{"7", "*", 
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}], "+", 
              RowBox[{"7", "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"54", "*", "\[Sigma]", "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"m", "[", "2", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}]}], "+", 
                    RowBox[{"72", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"189", "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
           ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "*", 
          RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ArcSinh", "[", 
             RowBox[{"p", "/", 
              RowBox[{"m", "[", "1", "]"}]}], "]"}], "+", 
            RowBox[{"ArcSinh", "[", 
             RowBox[{"p", "/", 
              RowBox[{"m", "[", "2", "]"}]}], "]"}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "4"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
            RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], ")"}]}], 
       ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "*", 
          RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ArcSinh", "[", 
             RowBox[{"p", "/", 
              RowBox[{"m", "[", "1", "]"}]}], "]"}], "+", 
            RowBox[{"ArcSinh", "[", 
             RowBox[{"p", "/", 
              RowBox[{"m", "[", "2", "]"}]}], "]"}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "4"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
            RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
         ")"}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.793440811318199*^9, 3.793440891883203*^9}, 
   3.793442052304179*^9, {3.793442118801029*^9, 3.793442124382099*^9}, {
   3.793442474358585*^9, 
   3.7934425017082157`*^9}},ExpressionUUID->"28a02281-ac94-4bfa-aa89-\
463b0cddc958"]
}, Closed]],

Cell[CellGroupData[{

Cell["harmonic", "Subsubsection",
 CellChangeTimes->{{3.7934407837215633`*^9, 
  3.793440784856797*^9}},ExpressionUUID->"8cdeed82-5ad7-4c21-a90b-\
3e7cdc63ee0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"outH", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"165", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"70", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"15", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1953", "*", "\[Sigma]", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"m", "[", "2", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "+", 
                 RowBox[{"64", "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"98", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "-", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"84", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1737", "*", "\[Sigma]", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"m", "[", "2", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}],
                     "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}], ")"}]}], "+", 
                 RowBox[{"128", "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"42", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "10"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"72", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}], ",", 
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "2"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "4"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "+", 
                RowBox[{"5", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "6"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"15", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "+", 
                RowBox[{"7", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "8"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"21", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}]}],
                 "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
                "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "10"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "16"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"64", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"192", "*", 
                 RowBox[{"\[Sigma]", "^", "4"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"256", "*", 
                 RowBox[{"\[Sigma]", "^", "4"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "+", 
                RowBox[{"16", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "-", 
                RowBox[{"64", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"64", "*", 
                 RowBox[{"\[Sigma]", "^", "4"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"16", "*", "\[Sigma]", "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "-", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
                "-", 
                RowBox[{"16", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "^", "2"}], "+", 
                    RowBox[{"\[Sigma]", "^", "4"}]}], ")"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
                "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
                   "+", 
                   RowBox[{"8", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}],
                    "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"128", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "3"}]}], "+", 
                RowBox[{"128", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "3"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}],
                 "-", 
                RowBox[{"32", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"12", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}], "-", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"39", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                RowBox[{"32", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "3"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"64", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "3"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                   "-", 
                   RowBox[{"3", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "+", 
                RowBox[{"512", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "3"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"12", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}]}], ")"}]}], "-", 
                RowBox[{"384", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"20", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}], "+", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}], "+", 
                RowBox[{"15", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"66", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"243", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"147", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                RowBox[{"128", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "10"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "8"}]}], "-", 
                   RowBox[{"30", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41"}], "+", 
                    RowBox[{"96", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"10", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"180", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2048", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "3"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                   "-", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{"10", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}], "+", 
                RowBox[{"2048", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "8"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"18", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"30", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{"30", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}]}], ")"}]}], "-", 
                RowBox[{"2560", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "8"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"28", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}], "+", 
                    RowBox[{"32", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}]}], ")"}]}], "+", 
                RowBox[{"35", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"279", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"663", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"471", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                RowBox[{"2560", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "10"}]}], "-", 
                   RowBox[{"21", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "55"}], "+", 
                    RowBox[{"128", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1680", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8192", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "3"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                   "-", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{"10", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                   RowBox[{"21", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"28", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}], "+", 
                RowBox[{"8192", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "10"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"22", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"9", "*", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"18", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{"19", "-", 
                    RowBox[{"38", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                   RowBox[{"56", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}]}], ")"}]}], "-", 
                RowBox[{"14336", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "10"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"36", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}], "+", 
                    RowBox[{"40", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                   RowBox[{"9", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}]}], ")"}]}], "+", 
                RowBox[{"63", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1158", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6735", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"5199", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                RowBox[{"14336", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "12"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "12"}]}], "-", 
                   RowBox[{"36", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}],
                     "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "69"}], "+", 
                    RowBox[{"160", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"12", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "+", 
                   RowBox[{"9", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}],
                     "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"12096", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}], ",", 
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}],
                 "+", 
                RowBox[{"2", "*", "\[Sigma]", "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                  ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "2"}]}], "+", 
                RowBox[{"4", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}],
                 "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                   "-", 
                   RowBox[{"3", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "-", 
                RowBox[{"3", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}]}], ")"}]}], "-", 
                RowBox[{"4", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"10", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"12", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{"3", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], "-", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"45", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                   "-", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{"10", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}], "-", 
                RowBox[{"5", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}]}], ")"}]}], "-", 
                RowBox[{"4", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"30", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"9", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "-", 
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"10", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"10", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"105", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                   RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "-", 
                   RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "-", 
                   RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "-", 
                   RowBox[{"140", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "-", 
                   RowBox[{"560", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "-", 
                   RowBox[{"112", "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}], "-", 
                   RowBox[{"448", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "+", 
                   RowBox[{"8", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "6"}]}], "-", 
                    RowBox[{"12", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"16", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{"12", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "^", "2"}], "+", 
                    RowBox[{"\[Sigma]", "^", "4"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "-", 
                   RowBox[{"8", "*", "\[Sigma]", "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "6"}]}], "-", 
                    RowBox[{"12", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"16", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{"12", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}], "+", 
                   RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"m", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"10", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{"21", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{"28", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"7", "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", "*", "\[Sigma]", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "-", 
                    RowBox[{"9", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}]}], ")"}]}], "-", 
                   RowBox[{"2", "*", "\[Sigma]", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                    RowBox[{"m", "[", "2", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"189", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], ")"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"165", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "+", 
                RowBox[{"16", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"15", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1953", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "+", 
                RowBox[{"128", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "8"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"168", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1536"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                RowBox[{"19200", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "-", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
                "-", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
                "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}],
                 "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}],
                 "-", 
                RowBox[{"1536", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}],
                 "+", 
                RowBox[{"19200", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}],
                 "+", 
                RowBox[{"1737", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}],
                    "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"144", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}], ",", 
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "2"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "4"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"70", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "+", 
                RowBox[{"5", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "6"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"15", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"98", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "+", 
                RowBox[{"7", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "8"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"21", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"42", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}]}],
                 "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
                "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "10"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"SeriesData", "[", 
      RowBox[{"p", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2", "*", "\[Sigma]", "*", 
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}]}],
              ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
           ")"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{"m", "[", "1", "]"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", "*", "\[Sigma]", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], "^", 
                "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"3", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}]}],
                  "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                  "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "3"}]}]}], ")"}]}], "+", 
              RowBox[{"2", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                   "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"9", "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
           ")"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{"m", "[", "1", "]"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], "*", "\[Sigma]", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], "^", 
                "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}]}],
                  "-", 
                 RowBox[{"10", "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                  "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                 RowBox[{"3", "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}],
                  "+", 
                 RowBox[{"12", "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "3"}]}]}], ")"}]}], "-", 
              RowBox[{"3", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}]}],
                  "-", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                  "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}],
                  "-", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}],
                  "+", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}],
                  "+", 
                 RowBox[{"5", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "5"}]}]}], ")"}]}], "-", 
              RowBox[{"6", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "10"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                   "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"15", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"45", "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
           ")"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{"m", "[", "1", "]"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"60", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
              "-", 
              RowBox[{"120", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
              "+", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
              "-", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
              "-", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
              "+", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
              "+", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
              "-", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
              "-", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
              "+", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
              "+", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
              "-", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
              "+", 
              RowBox[{"220", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
              "-", 
              RowBox[{"440", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
              "+", 
              RowBox[{"120", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
              "-", 
              RowBox[{"240", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
              "-", 
              RowBox[{"5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}]}],
                  "-", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                  "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}],
                  "-", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}],
                  "+", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}],
                  "-", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}],
                  "+", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}],
                  "+", 
                 RowBox[{"7", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "7"}]}]}], ")"}]}], "-", 
              RowBox[{"10", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "21"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                   "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"21", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"105", "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
           ")"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{"m", "[", "1", "]"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"84", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], 
               "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
              "-", 
              RowBox[{"168", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], 
               "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
              "+", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
              "-", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
              "-", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
              "+", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
              "+", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
              "-", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
              "-", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
              "+", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
              "+", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
              "-", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
              "-", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
              "+", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
              "+", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
              "-", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
              "+", 
              RowBox[{"364", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
              "-", 
              RowBox[{"728", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
              "+", 
              RowBox[{"224", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}], 
              "-", 
              RowBox[{"448", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}], 
              "-", 
              RowBox[{"21", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}]}],
                  "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                  "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}],
                  "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}],
                  "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}],
                  "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}],
                  "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}],
                  "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}],
                  "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}],
                  "+", 
                 RowBox[{"3", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "9"}]}]}], ")"}]}], "-", 
              RowBox[{"14", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "36"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                   "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"27", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"189", "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
           ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "*", 
          RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ArcSinh", "[", 
             RowBox[{"p", "/", 
              RowBox[{"m", "[", "1", "]"}]}], "]"}], "+", 
            RowBox[{"ArcSinh", "[", 
             RowBox[{"p", "/", 
              RowBox[{"m", "[", "2", "]"}]}], "]"}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "4"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
            RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], ")"}]}], 
       ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "*", 
          RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ArcSinh", "[", 
             RowBox[{"p", "/", 
              RowBox[{"m", "[", "1", "]"}]}], "]"}], "+", 
            RowBox[{"ArcSinh", "[", 
             RowBox[{"p", "/", 
              RowBox[{"m", "[", "2", "]"}]}], "]"}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "4"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
            RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
         ")"}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.793441047639626*^9, 3.79344104874785*^9}, {
  3.793442763669866*^9, 
  3.793442778830117*^9}},ExpressionUUID->"179c678e-fbba-400c-8514-\
978fbb2f7709"]
}, Closed]],

Cell[CellGroupData[{

Cell["simplified", "Subsubsection",
 CellChangeTimes->{{3.793440786447853*^9, 
  3.793440787404768*^9}},ExpressionUUID->"fe0c4fac-6882-43ab-994f-\
cec70b556ba9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"outS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"165", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"70", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"15", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1953", "*", "\[Sigma]", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"m", "[", "2", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "+", 
                 RowBox[{"64", "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"98", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "-", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"84", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1737", "*", "\[Sigma]", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{"m", "[", "2", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}],
                     "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}], ")"}]}], "+", 
                 RowBox[{"128", "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"42", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "10"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"72", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}], ",", 
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "2"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "4"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "+", 
                RowBox[{"5", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "6"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"15", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"12", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "+", 
                RowBox[{"7", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "8"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"21", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}]}],
                 "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "-", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"4", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
                "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "10"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}],
                 "+", 
                RowBox[{"16", "*", "\[Sigma]", "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}],
                 "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"128", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "3"}]}], "-", 
                RowBox[{"128", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "3"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}],
                 "-", 
                RowBox[{"32", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"12", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}], "+", 
                RowBox[{"9", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                RowBox[{"32", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "3"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"64", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "3"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                   "-", 
                   RowBox[{"3", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "-", 
                RowBox[{"512", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "3"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "3"}]}], "-", 
                   RowBox[{"2", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                   RowBox[{"3", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"12", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}]}], ")"}]}], "-", 
                RowBox[{"384", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"20", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}], "+", 
                    RowBox[{"24", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}], "-", 
                RowBox[{"45", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"22", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"81", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"49", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                RowBox[{"128", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "10"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "8"}]}], "-", 
                   RowBox[{"30", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41"}], "+", 
                    RowBox[{"96", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"10", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"180", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2048", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "3"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                   "-", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{"10", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}], "-", 
                RowBox[{"2048", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "3"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "5"}]}], "-", 
                   RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                   RowBox[{"15", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"30", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}]}], ")"}]}], "-", 
                RowBox[{"2560", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "8"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"28", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}], "+", 
                    RowBox[{"32", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}]}], ")"}]}], "-", 
                RowBox[{"105", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"93", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"221", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"157", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                RowBox[{"2560", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "10"}]}], "-", 
                   RowBox[{"21", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "55"}], "+", 
                    RowBox[{"128", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1680", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8192", "*", "\[Sigma]", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"m", "[", "2", "]"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                   "^", "3"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "7"}]}], "-", 
                    RowBox[{"10", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"9", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                    RowBox[{"5", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{"18", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "-", 
                    RowBox[{"35", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{"56", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}]}], ")"}]}], "-", 
                 RowBox[{"16384", "*", 
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}], 
                  "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "+", 
                    RowBox[{"36", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{"63", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{"28", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}]}], ")"}]}], "+", 
                 RowBox[{"14336", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                  RowBox[{
                   RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                  "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "10"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"20", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{"9", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}]}], ")"}]}], "-", 
                 RowBox[{"189", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"m", "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], 
                  "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "386"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2245", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                    RowBox[{"1733", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"14336", "*", "\[Sigma]", "*", 
                  RowBox[{
                   RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "12"}]}], "-", 
                    RowBox[{"36", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}],
                     "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "69"}], "+", 
                    RowBox[{"160", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"12", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "+", 
                    RowBox[{"9", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}],
                     "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}]}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"8192", "*", 
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                  "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"36", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{"63", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}]}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"12096", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}], ",", 
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}],
                 "+", 
                RowBox[{"2", "*", "\[Sigma]", "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], 
                  ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "-", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "2"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"2", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                   "-", 
                   RowBox[{"3", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], "-", 
                RowBox[{"12", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                   "-", 
                   RowBox[{"2", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}]}], ")"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{"3", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}], ")"}]}], "-", 
                   RowBox[{"3", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "10"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"45", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                   "-", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{"10", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}], "-", 
                RowBox[{"20", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                   "-", 
                   RowBox[{"7", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "-", 
                   RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}]}], ")"}]}], "+", 
                RowBox[{"5", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "-", 
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"10", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}], ")"}]}], "-", 
                   RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"10", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"105", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                  "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                   "-", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{"10", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                   RowBox[{"21", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"28", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}], "-", 
                RowBox[{"28", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                   "-", 
                   RowBox[{"9", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "-", 
                   RowBox[{"8", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}]}], ")"}]}], "+", 
                RowBox[{"7", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "9"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                   RowBox[{"9", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "-", 
                    RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                    RowBox[{"10", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                    RowBox[{"21", "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{"28", "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"14", "*", "\[Sigma]", "*", 
                 RowBox[{
                  RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "12"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                    "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"189", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], ")"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"165", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "+", 
                RowBox[{"16", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"15", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1953", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                   "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], ")"}]}], "+", 
                RowBox[{"128", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "8"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"25", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"168", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1536"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                RowBox[{"19200", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "-", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
                "-", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
                "-", 
                RowBox[{"512", "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}],
                 "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}],
                 "-", 
                RowBox[{"1536", "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}],
                 "+", 
                RowBox[{"19200", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}],
                 "+", 
                RowBox[{"1737", "*", "\[Sigma]", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"m", "[", "1", "]"}], "*", 
                 RowBox[{"m", "[", "2", "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}],
                    "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "10"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"144", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "11"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}], ",", 
       RowBox[{"SeriesData", "[", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "2"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "4"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"70", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "+", 
                RowBox[{"5", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "6"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"15", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"98", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"24", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "+", 
                RowBox[{"7", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "8"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"21", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
              
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
             ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", 
              RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
              RowBox[{
               RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"42", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}]}],
                 "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                 "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
                "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
                "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
                "-", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
                "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}], "*", 
                 RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
                "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                  "10"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], "*", 
              RowBox[{
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
             ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"SeriesData", "[", 
      RowBox[{"p", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"m", "[", "1", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2", "*", "\[Sigma]", "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}]}],
              ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
           ")"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{"m", "[", "1", "]"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", "*", "\[Sigma]", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], "^", 
                "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"3", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}]}],
                  "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                  "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "3"}]}]}], ")"}]}], "+", 
              RowBox[{"2", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                   "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"9", "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
           ")"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{"m", "[", "1", "]"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", "*", "\[Sigma]", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], "^", 
                "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}]}],
                  "-", 
                 RowBox[{"10", "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                  "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                 RowBox[{"3", "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}],
                  "+", 
                 RowBox[{"12", "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "3"}]}]}], ")"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}]}],
                  "-", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                  "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}],
                  "-", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}],
                  "+", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}],
                  "+", 
                 RowBox[{"5", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "5"}]}]}], ")"}]}], "+", 
              RowBox[{"6", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "10"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                   "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"15", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"45", "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
           ")"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{"m", "[", "1", "]"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "60"}], "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
              "+", 
              RowBox[{"120", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
              "-", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
              "+", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
              "+", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
              "-", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
              "-", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
              "+", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
              "+", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
              "-", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
              "-", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
              "+", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
              "-", 
              RowBox[{"220", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
              "+", 
              RowBox[{"440", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
              "-", 
              RowBox[{"120", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
              "+", 
              RowBox[{"240", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
              "+", 
              RowBox[{"5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}]}],
                  "-", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                  "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}],
                  "-", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}],
                  "+", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}],
                  "-", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}],
                  "+", 
                 RowBox[{"12", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}],
                  "+", 
                 RowBox[{"7", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "7"}]}]}], ")"}]}], "+", 
              RowBox[{"10", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "21"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                   "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"21", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "7"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"105", "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
           ")"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
            RowBox[{"m", "[", "1", "]"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "84"}], "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], 
               "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
              "+", 
              RowBox[{"168", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], 
               "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}], 
              "-", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
              "+", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}], 
              "+", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
              "-", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}], 
              "-", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
              "+", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}], 
              "+", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
              "-", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}], 
              "-", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
              "+", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}], 
              "+", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
              "-", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}], 
              "-", 
              RowBox[{"32", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
              "+", 
              RowBox[{"64", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "9"}]}], 
              "-", 
              RowBox[{"364", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
              "+", 
              RowBox[{"728", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
              "-", 
              RowBox[{"224", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}], 
              "+", 
              RowBox[{"448", "*", 
               RowBox[{"\[Sigma]", "^", "3"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "11"}]}], 
              "+", 
              RowBox[{"21", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
               RowBox[{"m", "[", "2", "]"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}]}],
                  "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                  "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "2"}]}],
                  "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "3"}]}],
                  "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "4"}]}],
                  "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "5"}]}],
                  "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "6"}]}],
                  "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "7"}]}],
                  "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "8"}]}],
                  "+", 
                 RowBox[{"3", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                   "9"}]}]}], ")"}]}], "+", 
              RowBox[{"14", "*", "\[Sigma]", "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "36"}], "*", 
                  RowBox[{
                   RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "9"}], 
                  "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}], 
                   "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"27", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", 
                    "9"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "8"}], 
                    "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "7"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "6"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "3"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "5"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "4"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "5"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "3"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "6"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "2"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "7"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "8"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", 
                    "9"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"189", "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "^", "10"}], "*", 
            RowBox[{
             RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}], "^", "10"}]}], 
           ")"}]}]}], "}"}], ",", "0", ",", "9", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "*", 
          RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ArcSinh", "[", 
             RowBox[{"p", "/", 
              RowBox[{"m", "[", "1", "]"}]}], "]"}], "+", 
            RowBox[{"ArcSinh", "[", 
             RowBox[{"p", "/", 
              RowBox[{"m", "[", "2", "]"}]}], "]"}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "4"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
            RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], ")"}]}], 
       ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "*", 
          RowBox[{"G", "^", "3"}], "*", "Pi", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ArcSinh", "[", 
             RowBox[{"p", "/", 
              RowBox[{"m", "[", "1", "]"}]}], "]"}], "+", 
            RowBox[{"ArcSinh", "[", 
             RowBox[{"p", "/", 
              RowBox[{"m", "[", "2", "]"}]}], "]"}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
          RowBox[{
           RowBox[{"m", "[", "2", "]"}], "^", "4"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalEpsilon]", "[", "1", "]"}], "+", 
            RowBox[{"\[CapitalEpsilon]", "[", "2", "]"}]}], ")"}]}], 
         ")"}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7934410508484383`*^9, 3.793441051218684*^9}, {
  3.793443092551833*^9, 
  3.79344309377355*^9}},ExpressionUUID->"aa333b99-37df-4586-a5e7-\
d8262d58a5df"]
}, Closed]]
},
WindowSize->{808, 847},
WindowMargins->{{43, Automatic}, {Automatic, 24}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 86, 0, 45, "Subsubsection",ExpressionUUID->"29c7a69c-6561-4a54-a5c0-599485cb274d"],
Cell[669, 24, 1068, 24, 288, "Text",ExpressionUUID->"802ea981-f6ca-46fd-8863-edda4aa8ea49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1774, 53, 161, 3, 45, "Subsubsection",ExpressionUUID->"507a8c47-6125-4b43-8750-b07a1410f3c4"],
Cell[1938, 58, 239751, 5502, 7003, "Input",ExpressionUUID->"28a02281-ac94-4bfa-aa89-463b0cddc958"]
}, Closed]],
Cell[CellGroupData[{
Cell[241726, 5565, 161, 3, 37, "Subsubsection",ExpressionUUID->"8cdeed82-5ad7-4c21-a90b-3e7cdc63ee0c"],
Cell[241890, 5570, 270918, 6200, 7570, "Input",ExpressionUUID->"179c678e-fbba-400c-8514-978fbb2f7709"]
}, Closed]],
Cell[CellGroupData[{
Cell[512845, 11775, 161, 3, 37, "Subsubsection",ExpressionUUID->"fe0c4fac-6882-43ab-994f-cec70b556ba9"],
Cell[513009, 11780, 252212, 5808, 7024, "Input",ExpressionUUID->"aa333b99-37df-4586-a5e7-d8262d58a5df"]
}, Closed]]
}
]
*)


